Neural Network Based Reinforcement Learning for Audio-Visual Gaze Control in Human-Robot Interaction

This paper introduces a novel neural network-based reinforcement learning approach for robot gaze control. Our approach enables a robot to learn and to adapt its gaze control strategy for human-robot interaction neither with the use of external sensors nor with human supervision. The robot learns to focus its attention onto groups of people from its own audio-visual experiences, independently of the number of people, of their positions and of their physical appearances. In particular, we use a recurrent neural network architecture in combination with Q-learning to find an optimal action-selection policy; we pre-train the network using a simulated environment that mimics realistic scenarios that involve speaking/silent participants, thus avoiding the need of tedious sessions of a robot interacting with people. Our experimental evaluation suggests that the proposed method is robust against parameter estimation, i.e. the parameter values yielded by the method do not have a decisive impact on the performance. The best results are obtained when both audio and visual information is jointly used. Experiments with the Nao robot indicate that our framework is a step forward towards the autonomous learning of socially acceptable gaze behavior.

==> graphTraining.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42


def generateGraph(iterNb,x,name,outName,ymax=2,styleLine=None,color=None,locLeg='upper left'):


    if styleLine is None:
        styleLine=['-']*len(x)
    fig, ax = plt.subplots()
    plt.axis([0,np.max(iterNb), 0,ymax])
    if color is not None:
        for xi,namei,stl,c in zip(x,name,styleLine,color):
            line1, = ax.plot(iterNb, xi, stl, linewidth=2, label=namei,color=c)
    else:
        for xi,namei,stl in zip(x,name,styleLine):
            line1, = ax.plot(iterNb, xi, stl, linewidth=2, label=namei)

        
    plt.xlabel('time step(x1000)')
    # ax.legend(loc='lower right')
    ax.legend(loc=locLeg,fontsize=16)
    if outName is not None:
        fig.savefig(outName,dpi=300,bbox_inches='tight',)

def smooth(x,steps=5000):
    # return [np.mean(x[idstep:idstep+steps]) for idstep in xrange(0,len(x),steps)]
    return [x[idstep+steps-1] for idstep in xrange(0,len(x)-steps,steps)]
    
        
def readData(fileName):
    data=[x.strip().split(" ") for x in open(fileName, 'r').readlines() if "reward:" in x]

    reward=[float(x[-1]) for x in data]
    

    
    iterNb=[idx/1000 for idx,x in enumerate(reward)]
    return iterNb,reward


iterNb,dataAudNet=readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestfaceAudNet1.txtclean.txt")
dataAudNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestfaceAudNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
dataVisNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestfaceVisNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
dataVisNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestfaceVisNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
dataEFNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestfaceEFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
dataLFNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestfaceLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)

generateGraph(smooth(iterNb),[smooth(dataLFNet),smooth(dataEFNet),smooth(dataAudNet),smooth(dataVisNet)],["LFNet","EFNet","AudNet","VisNet"],"figures/avidiarCurve.pdf",2.5)



# iterNb,dataAudNet=readData("/scratch/auriga/slathuil/logRLFB/synthefaceAudNet1.txtclean.txt")
# dataEFNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/synthefaceEFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
# dataVisNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/synthefaceVisNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
# dataVisNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/synthefaceVisNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
# dataLFNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/synthefaceLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)


# generateGraph(smooth(iterNb),[smooth(dataLFNet),smooth(dataEFNet),smooth(dataAudNet),smooth(dataVisNet)],["LFNet","EFNet","AudNet","VisNet"],"figures/syntheticCurve.pdf",0.65)



iterNb,dataAudNet=readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestSpeakerAudNet1.txtclean.txt")
dataAudNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestSpeakerAudNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)

dataVisNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestSpeakerVisNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
dataVisNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestSpeakerVisNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
dataEFNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestSpeakerEFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
dataLFNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestSpeakerLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
generateGraph(smooth(iterNb),[smooth(dataLFNet),smooth(dataEFNet),smooth(dataAudNet),smooth(dataVisNet)],["LFNet","EFNet","AudNet","VisNet"],"figures/avidiarSpeakerCurve.pdf",2.5)







# iterNb,dataAudNet=readData("/scratch/auriga/slathuil/logRLFB/syntheSpeakerAudNet1.txtclean.txt")
# dataAudNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheSpeakerAudNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
# dataVisNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheSpeakerVisNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
# dataVisNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheSpeakerVisNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
# dataEFNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheSpeakerEFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
# dataLFNet=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheSpeakerLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)


# generateGraph(smooth(iterNb),[smooth(dataLFNet),smooth(dataEFNet),smooth(dataAudNet),smooth(dataVisNet)],["LFNet","EFNet","AudNet","VisNet"],"figures/speakingSyntheticCurve.pdf",0.65)





iterNb,dataHOface=readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestfaceHOLFNet1.txtclean.txt")
dataHOface=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestfaceHOLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
dataHOSpeaker=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestSpeakerHOLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
dataface=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestfaceLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
dataSpeaker=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestSpeakerLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)

generateGraph(smooth(iterNb),[smooth(dataHOface),smooth(dataHOSpeaker),smooth(dataface),smooth(dataSpeaker)],["Head Only - face_reward","Head Only - Speaker_reward","Full model- Face_reward","Full model - Speaker_reward"],"figures/avidiarHOCurve.pdf",2.5,['--','--','-','-'],['r','b','r','b'],locLeg='lower right')





# iterNb,dataHOface=readData("/scratch/auriga/slathuil/logRLFB/synthefaceHOLFNet1.txtclean.txt")
# dataHOface=np.mean([readData("/scratch/auriga/slathuil/logRLFB/synthefaceHOLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
# dataHOSpeaker=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheSpeakerHOLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
# dataface=np.mean([readData("/scratch/auriga/slathuil/logRLFB/synthefaceLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)
# dataSpeaker=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheSpeakerLFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)


# generateGraph(smooth(iterNb),[smooth(dataHOface),smooth(dataHOSpeaker),smooth(dataface),smooth(dataSpeaker)],["Head Only - face_reward","Head Only - Speaker_reward","Full model- Face_reward","Full model - Speaker_reward"],"figures/syntheticHOCurve.pdf",0.65,['--','--','-','-'],['r','b','r','b'],locLeg='lower right')

#___________DONE_________________



# iterNb,data1=readData("/scratch/auriga/slathuil/logRLFB/syntheface1LFNet.txtclean.txt")
# _,data3=readData("/scratch/auriga/slathuil/logRLFB/syntheface3LFNet.txtclean.txt")
# _,data5=readData("/scratch/auriga/slathuil/logRLFB/syntheface5LFNet.txtclean.txt")
# _,data10=readData("/scratch/auriga/slathuil/logRLFB/syntheface10LFNet.txtclean.txt")
# _,data15=readData("/scratch/auriga/slathuil/logRLFB/syntheface15LFNet.txtclean.txt")
# _,data20=readData("/scratch/auriga/slathuil/logRLFB/synthefaceLFNet.txtclean.txt")


# generateGraph(smooth(iterNb),[smooth(data1),smooth(data3),smooth(data5),smooth(data10),smooth(data15),smooth(data20)],["1","3","5","10","15","20"],"figures/syntheticWLCurve.pdf",0.65)


# # iterNb,_=readData("/scratch/auriga/slathuil/logRLFB/syntheface1LFNet.txtclean.txt")
# # data1=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheface1LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0) 

# # print len(iterNb)
# # print data1.shape

# # data3=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheface3LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0) 
# # data5=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheface5LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0) 
# # data10=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheface10LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0) 
# # data15=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheface15LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0) 
# # data20=np.mean([readData("/scratch/auriga/slathuil/logRLFB/syntheface20LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)


# # generateGraph(smooth(iterNb),[smooth(data1),smooth(data3),smooth(data5),smooth(data10),smooth(data15),smooth(data20)],["1","3","5","10","15","20"],"figures/syntheticWLCurve.pdf",0.65)




# iterNb,_=readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestface1LFNet1.txtclean.txt")
# data1=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestface1LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0) 

# print len(iterNb)
# print data1.shape

# data3=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestface3LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0) 
# data5=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestface5LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0) 
# data10=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestface10LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0) 
# data15=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestface15LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0) 
# data20=np.mean([readData("/scratch/auriga/slathuil/logRLFB/avdiaTrTestface20LFNet"+str(idx)+".txtclean.txt")[1] for idx in range(1,6)],axis=0)


# generateGraph(smooth(iterNb),[smooth(data1),smooth(data3),smooth(data5),smooth(data10),smooth(data15),smooth(data20)],["1","3","5","10","15","20"],"figures/avdiaTrTestWLCurve.pdf",2.5)




